Conformal invariance constraints in the $O(N)$ models: a first study within the nonperturbative renormalization group

The behavior of many critical phenomena at large distances is expected to be invariant under the full conformal group, rather than only isometries and scale transformations. When studying critical phenomena, approximations are often required, and the framework of the nonperturbative, or functional renormalization group is no exception. The derivative expansion is one of the most popular approximation schemes within this framework, due to its great performance on multiple systems, as evidenced in the last decades. Nevertheless, it has the downside of breaking conformal symmetry at a finite order. This breaking is not observed at the leading order of the expansion, denoted LPA approximation, and only appears once one considers, at least, the next-to-leading order of the derivative expansion ($\mathcal{O}(\partial^2)$) when including composite operators. In this work, we study the constraints arising from conformal symmetry for the $O(N)$ models using the derivative expansion at order $\mathcal{O}(\partial^2)$. We explore various values of $N$ and minimize the breaking of conformal symmetry to fix the non-physical parameters of the approximation procedure. We compare our prediction for the critical exponents with those coming from a more usual procedure, known as the principle of minimal sensitivity.

==> suplementalConformalConstraints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    729332,      16886]
NotebookOptionsPosition[    725483,      16812]
NotebookOutlinePosition[    725881,      16828]
CellTagsIndexPosition[    725838,      16825]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Conformal invariance constraints to composite operators in the ", 
  "Title",
  FontFamily->"Gill Sans MT",
  FontSize->32,
  FontWeight->"Bold",
  FontTracking->"Plain",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", "N", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontSize->32,
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "d714541a-fe99-4cd1-8bae-27c3b2f52716"],
 StyleBox[" models: a study\nwithin the nonperturbative renormalization \
group", "Title",
  FontFamily->"Gill Sans MT",
  FontSize->32,
  FontWeight->"Bold",
  FontTracking->"Plain",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Title",
 CellChangeTimes->{{3.938706570956592*^9, 3.938706607804431*^9}, {
  3.938706660857197*^9, 3.938706661237814*^9}, {3.9387067511984415`*^9, 
  3.938706837973654*^9}},
 TextAlignment->Center,ExpressionUUID->"a91754c7-fa15-4798-95c5-70ea2dff51cc"],

Cell[TextData[StyleBox["Santiago Cabrera, Gonzalo De Polsi, Nicol\[AAcute]s \
Wschebor", "Author",
 FontColor->RGBColor[
  0.3568627450980392, 0.3568627450980392, 0.3568627450980392]]], "Subsection",
 CellChangeTimes->{{3.938706866009406*^9, 3.9387069103215814`*^9}, {
  3.9387131734425125`*^9, 3.9387131740523806`*^9}},
 TextAlignment->Center,ExpressionUUID->"f981e108-7921-4050-aa27-25612dca92b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Supplemental Material",
 FontFamily->"Gill Sans MT",
 FontSize->32,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontTracking->"Plain",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Title",
 CellChangeTimes->{{3.938706942270459*^9, 3.938706956857777*^9}},
 TextAlignment->Center,ExpressionUUID->"01f310d2-f6fd-4f14-9cf3-8a7b242849ba"],

Cell[TextData[{
 StyleBox["Remark: to alleviate notation, since all functions appearing in \
the DE ansatz are ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`]],
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", "N", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`],
  ExpressionUUID->"dac303e7-8aeb-41d9-8a4b-f8abe677b8c1"],
 StyleBox[" invariant, we express them in terms of ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`]],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Phi]", "a"], 
      SubscriptBox["\[Phi]", "a"]}], "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`],
  ExpressionUUID->"4546a005-eb6f-43d9-8e41-759980c8b77d"]
}], "Subtitle",
 CellChangeTimes->{{3.9387071515470552`*^9, 3.938707281421712*^9}, {
  3.938707340294199*^9, 3.9387073587292585`*^9}},
 TextAlignment->Center,ExpressionUUID->"fff53a62-673a-4ee4-9fec-32971f3834f4"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Ansatz",
 FontFamily->"Gill Sans MT",
 FontSize->20,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Chapter",
 CellChangeTimes->{{3.9387073335994644`*^9, 3.938707334823806*^9}, {
  3.93870899528226*^9, 3.938709001061942*^9}},
 TextAlignment->Center,ExpressionUUID->"425087ff-4bae-46e4-8eff-e80eef47f793"],

Cell[BoxData[
 RowBox[{"\[CapitalGamma]", "=", 
  RowBox[{
   SubscriptBox["\[Integral]", "x"], 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["U", "0"], "[", "\[Rho]", "]"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Mu]"], 
         SubscriptBox["\[CurlyPhi]", "a"]}], ")"}], "2"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Mu]"], "\[Rho]"}], ")"}], "2"]}], "+",
      "\[IndentingNewLine]", 
     RowBox[{"K", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["U", "1"], "[", "\[Rho]", "]"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "\[Mu]"], 
           SubscriptBox["\[CurlyPhi]", "a"]}], ")"}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "\[Mu]"], "\[Rho]"}], ")"}], "2"]}]}], 
      "]"}], "-", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[PartialD]", "2"], "K"}], " ", 
      RowBox[{"\[CapitalUpsilon]", "[", "\[Rho]", "]"}]}]}], 
    "}"}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947656603274455`*^9, 3.7947656760153875`*^9}, {
   3.9387076364421325`*^9, 3.9387078261043205`*^9}},
 TextAlignment->Center,ExpressionUUID->"13db1dfa-a710-451c-93ed-7c428240c429"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Propagator",
 FontFamily->"Gill Sans MT",
 FontSize->18,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9},
 TextAlignment->Center,ExpressionUUID->"87f6a7c7-a94b-4151-9273-fc7614aa0cbf"],

Cell[TextData[{
 StyleBox["Although we shall not make it explicit in what follows, the \
propagator of the theory depends on ",
  FontFamily->"Gill Sans MT",
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox["\[Rho]", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontWeight->"Normal",ExpressionUUID->"83d4bde7-86a7-4178-b083-622424ddef65"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9387078690766687`*^9, 3.938707913605908*^9}, {
  3.9387086498628063`*^9, 3.9387086500876784`*^9}},
 TextAlignment->Center,ExpressionUUID->"392096ea-7d05-4039-b625-de13f617dc98"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["G", "ab"], "[", 
   SuperscriptBox["q", "2"], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["G", "\[Perpendicular]"], "[", 
     SuperscriptBox["q", "2"], "]"}], 
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[CapitalPi]", "\[Perpendicular]"], ")"}], "ab"]}], "+", 
   RowBox[{
    RowBox[{
     SubscriptBox["G", 
      RowBox[{"\[VeryThinSpace]", "\[DoubleVerticalBar]"}]], "[", 
     SuperscriptBox["q", "2"], "]"}], 
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"\[DoubleVerticalBar]", " "}]], ")"}], 
     "ab"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["G", "\[Perpendicular]"], "[", 
   SuperscriptBox["q", "2"], "]"}], "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["U", "0"], "\[Prime]",
       MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], 
      RowBox[{
       SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["R", "k"], "[", 
      SuperscriptBox["q", "2"], "]"}]}], ")"}], 
   RowBox[{"-", "1"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["G", "\[DoubleVerticalBar]"], "[", 
   SuperscriptBox["q", "2"], "]"}], "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["U", "0"], "\[Prime]",
       MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}], "+", 
        RowBox[{
         SubscriptBox["\[Rho]Y", "0"], "[", "\[Rho]", "]"}]}], ")"}]}], "+", 
     RowBox[{"2", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Rho]U", "0"], "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["R", "k"], "[", 
      SuperscriptBox["q", "2"], "]"}]}], ")"}], 
   RowBox[{"-", "1"}]]}]}], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}},
 TextAlignment->Center,ExpressionUUID->"40d88bc4-07dd-46c7-a82f-715d5dcb7460"],

Cell[TextData[StyleBox["Here, we have introduced the customary transversal \
and longitudinal projectors:",
 FontFamily->"Gill Sans MT",
 FontWeight->"Normal"]], "Text",
 CellChangeTimes->{{3.9387078690766687`*^9, 3.938707913605908*^9}, {
  3.9387086498628063`*^9, 3.9387086976251383`*^9}},
 TextAlignment->Center,ExpressionUUID->"42fbe8f1-8ef3-4e6f-ab08-b61a88cc7488"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalPi]", "\[Perpendicular]"], ")"}], "ab"], "=", 
  RowBox[{
   SubscriptBox["\[Delta]", "ab"], "-", 
   FractionBox[
    RowBox[{
     SubscriptBox["\[Phi]", "a"], 
     SubscriptBox["\[Phi]", "b"]}], 
    RowBox[{"2", "\[Rho]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"\[DoubleVerticalBar]", " "}]], ")"}], "ab"], "=", 
  FractionBox[
   RowBox[{
    SubscriptBox["\[Phi]", "a"], 
    SubscriptBox["\[Phi]", "b"]}], 
   RowBox[{"2", "\[Rho]"}]]}], "\[IndentingNewLine]"}], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938708721289832*^9, 3.9387087869765387`*^9}},
 TextAlignment->Center,ExpressionUUID->"0a3f0ddd-ac5e-4d15-b2f3-6bc418f959fd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Fixed point equations",
 FontFamily->"Gill Sans MT",
 FontSize->20,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Chapter",
 CellChangeTimes->{{3.938708883880637*^9, 3.9387088838883424`*^9}, 
   3.9387089144456186`*^9, {3.938709032032838*^9, 3.938709032570227*^9}, {
   3.9387115824755144`*^9, 3.938711593787174*^9}},
 TextAlignment->Center,ExpressionUUID->"e3cf2c82-1345-463d-8e77-c905881ce046"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Flow of ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["U", "0"], "\[Prime]",
    MultilineFunction->None], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "0c41aade-8194-4428-835f-1354a5404aee"]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9},
 TextAlignment->Center,ExpressionUUID->"0fb636c8-451d-4a40-b566-14fc367da8e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["U", "0"], "\[Prime]",
     MultilineFunction->None], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", 
      RowBox[{"2", 
       SubscriptBox["d", "\[CurlyPhi]"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["U", "0"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", " ", 
    SubscriptBox["\[Rho]d", "\[CurlyPhi]"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["U", "0"], "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}], "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"N", "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SubscriptBox["G", "trans"], "[", 
             SuperscriptBox["q", "2"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SubscriptBox["G", "long"], "[", 
             SuperscriptBox["q", "2"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Y", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
             RowBox[{"2", " ", "\[Rho]", " ", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}]}],
          ")"}], "]"}]}], "}"}]}]}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}},ExpressionUUID->"d5977142-5000-4ada-b718-\
a4e831548fb5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Flow of ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "3d8a8322-beff-44f4-93cc-9d9f1344529a"]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.9387116843565855`*^9, 
   3.938711684853196*^9}},
 TextAlignment->Center,ExpressionUUID->"ac24b34e-b746-4a74-b050-f59349c076da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "d", "+", 
      RowBox[{"2", " ", 
       SubscriptBox["d", "\[CurlyPhi]"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", " ", "\[Rho]", " ", 
    SubscriptBox["d", "\[CurlyPhi]"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Z", "0"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "d"}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}], "\[IndentingNewLine]", "[", " ", 
        RowBox[{
         RowBox[{"4", " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{
           SubscriptBox["G", "trans"], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["Z", "0"], "\[Prime]"], "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["Z", "0"], "\[Prime]"], "[", "\[Rho]", "]"}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]"], "[", "\[Rho]", 
              "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "trans"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["G", "long"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]"], "[", "\[Rho]", "]"}], 
              "2"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{
                 SubscriptBox["G", "long"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]"], "[", "\[Rho]", 
               "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", 
               RowBox[{"d", " ", "N"}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]"], "[", "\[Rho]", 
                 "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "d"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["G", "long"], "[", 
                   SuperscriptBox["q", "2"], "]"}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]"], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]"], "[", "\[Rho]", "]"}]}],
                "+", 
               RowBox[{"4", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", 
                   RowBox[{
                    SubscriptBox["G", "long"], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]"], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]"], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]"], "[", "\[Rho]", 
                 "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]"], "[", "\[Rho]", 
               "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]"], "[", "\[Rho]", 
                 "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]"], "[", "\[Rho]", 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]"], "[", "\[Rho]", 
                    "]"}]}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]"], "[", 
                    "\[Rho]", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]\[Prime]"], "[", "\[Rho]", 
              "]"}]}]}], ")"}]}]}], "]"}]}], "}"}]}]}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.938710788315989*^9, 3.938710793290354*^9}, {
   3.938710845655806*^9, 3.9387108492381425`*^9}, {3.938711221459894*^9, 
   3.938711244212804*^9}, {3.9387114253770514`*^9, 3.9387114397159967`*^9}},
 TextJustification->1.,ExpressionUUID->"9165c180-8617-449a-8907-3edbac279ceb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Flow of ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "10848866-b8ba-4657-8c58-23b6553a6260"]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.938711444228406*^9, 
   3.938711444229354*^9}, {3.9387116869930553`*^9, 3.938711687306246*^9}},
 TextAlignment->Center,ExpressionUUID->"bb4ef0ea-c229-4e4b-ad41-e8e771f1313d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "d", "+", 
      RowBox[{"4", " ", 
       SubscriptBox["d", "\[CurlyPhi]"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", " ", "\[Rho]", " ", 
    SubscriptBox["d", "\[CurlyPhi]"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "0"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "d"}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}], "\[IndentingNewLine]", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{
           SubscriptBox["G", "long"], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "trans"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "trans"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", 
               RowBox[{"d", " ", "N"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "6"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["G", "trans"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "6"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"2", " ", "N", " ", 
                SuperscriptBox["q", "6"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", "N", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"2", " ", "N", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
                RowBox[{
                 SubscriptBox["G", "trans"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}],
                "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "+", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "d"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "d"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"6", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "-", 
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"36", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{"d", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["G", "trans"], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"R", "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Y", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "-", 
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}], 
      "}"}]}]}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.938710788315989*^9, 3.938710793290354*^9}, {
   3.938710845655806*^9, 3.9387108492381425`*^9}, {3.938711221459894*^9, 
   3.938711244212804*^9}, {3.938711447120944*^9, 3.9387114686027603`*^9}, {
   3.938711523822526*^9, 
   3.9387115555429463`*^9}},ExpressionUUID->"1356b211-b396-4d44-8445-\
fdcefef16e75"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Flow of ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["U", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "fe4e6a10-3660-4c56-b996-9cb0ba3fe766"]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.9387116674955993`*^9, 
   3.938711668643227*^9}},
 TextAlignment->Center,ExpressionUUID->"caad45cb-fc90-4b5c-bba7-6e727098ab74"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["U", "1"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["d", "\[GothicCapitalO]"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["d", "\[CurlyPhi]"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["U", "1"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", " ", "\[Rho]", " ", 
    SubscriptBox["d", "\[CurlyPhi]"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["U", "1"], "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}], "\[IndentingNewLine]", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "trans"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "1"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Y", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["Z", "0"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Y", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["Z", "1"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
        "]"}]}], "}"}]}]}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.938710788315989*^9, 3.938710793290354*^9}, {
   3.938710845655806*^9, 3.9387108492381425`*^9}, {3.938711221459894*^9, 
   3.938711244212804*^9}, {3.9387114253770514`*^9, 3.9387114397159967`*^9}, {
   3.9387116974349937`*^9, 3.9387117008534737`*^9}, {3.9387117915606127`*^9, 
   3.9387117939524007`*^9}, {3.938711869947164*^9, 3.9387118707576857`*^9}, 
   3.938711952677945*^9, {3.938711984005547*^9, 3.93871200368707*^9}, {
   3.9387126073507195`*^9, 3.9387126373354225`*^9}},
 TextJustification->1.,ExpressionUUID->"b2b9c211-608a-449e-995c-f805064820d9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Flow of ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "beeadaed-ab71-41d2-9282-8b04528ea10b"]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.938711662704281*^9, 
   3.938711662704281*^9}},
 TextAlignment->Center,ExpressionUUID->"f882ab76-6567-4088-be53-09a4bc4bd148"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SubscriptBox["d", "\[GothicCapitalO]"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["d", "\[CurlyPhi]"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", " ", "\[Rho]", " ", 
    SubscriptBox["d", "\[CurlyPhi]"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Z", "1"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
   "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "d"}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}], "\[IndentingNewLine]", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "trans"], "[", 
            SuperscriptBox["q", "2"], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"d", " ", "N", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["G", "long"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{
                 SubscriptBox["G", "long"], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "d"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox["G", "long"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", "d", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{
           SubscriptBox["G", "trans"], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "6"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "8"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "d"}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["G", "long"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "d"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["q", "2"]}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox["G", "long"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{
                 SubscriptBox["G", "long"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "trans"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["q", "8"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"d", " ", "N", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"d", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "8"], " ", 
                SuperscriptBox["\[Rho]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["G", "long"], "\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox["q", "2"], "]"}], "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"4", " ", "d", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["G", "long"], "\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["G", "long"], "[", 
                  SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["G", "long"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["G", "long"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "6"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["G", "long"], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["G", "trans"], "\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["G", "trans"], "\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SubscriptBox["G", "long"], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SubscriptBox["G", "long"], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 SubscriptBox["G", "long"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["G", "trans"], "\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}],
                "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox["G", "long"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "long"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "1"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{"d", "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "-", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
        "]"}]}], "}"}]}]}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.938710788315989*^9, 3.938710793290354*^9}, {
   3.938710845655806*^9, 3.9387108492381425`*^9}, {3.938711221459894*^9, 
   3.938711244212804*^9}, {3.9387114253770514`*^9, 3.9387114397159967`*^9}, {
   3.938712009584459*^9, 3.938712010303413*^9}, {3.9387120403487988`*^9, 
   3.9387120598051815`*^9}, {3.938712111508035*^9, 3.938712116620981*^9}, {
   3.9387124781165113`*^9, 3.938712485934816*^9}, {3.9387126966061506`*^9, 
   3.9387127021690187`*^9}},
 TextJustification->1.,ExpressionUUID->"d3c01791-16b1-408a-b614-f035d3943dad"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Flow of ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "4995879e-eb7f-4a99-a4d8-55bb9e63467a"]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.938711657150444*^9, 
   3.938711660678489*^9}},
 TextAlignment->Center,ExpressionUUID->"eab3b158-842b-4634-b960-24d1aa989e19"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SubscriptBox["d", "\[GothicCapitalO]"], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["d", "\[CurlyPhi]"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", " ", "\[Rho]", " ", 
    SubscriptBox["d", "\[CurlyPhi]"], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "1"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "d"}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}], "\[IndentingNewLine]", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["G", "long"], "[", 
           SuperscriptBox["q", "2"], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "trans"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["q", "6"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "6"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["G", "trans"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"4", " ", "d", " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                RowBox[{
                 SubscriptBox["G", "trans"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}],
                "+", 
               RowBox[{
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["G", "trans"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "trans"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"d", " ", "N", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "8"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", "N", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", "N", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", "N", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", "N", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", "N", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["G", "trans"], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"7", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Y", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"d", " ", "N", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Y", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"2", " ", "d", " ", "N", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"8", " ", "d", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"32", " ", "N", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"8", " ", "d", " ", "N", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"4", " ", "N", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "6"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"16", " ", "N", " ", 
                SuperscriptBox["q", "6"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "0"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"2", " ", "d", " ", "N", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"16", " ", "d", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"32", " ", "N", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"16", " ", "d", " ", "N", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"32", " ", "N", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
               RowBox[{"4", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"8", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"8", " ", "d", " ", "N", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{"16", " ", "N", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "1"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
               "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"d", "-", 
                    RowBox[{"d", " ", "N"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
                   SuperscriptBox["q", "6"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", "N", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", "N", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "N", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SubscriptBox["G", "trans"], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "6"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["G", "long"], "\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "d", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}],
                   "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "d"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", "N", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "6"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", "N", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"7", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"7", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"14", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"14", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"7", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"7", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"18", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"18", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"9", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"9", " ", "d", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"36", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"36", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "8"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "8"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "8"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"5", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "8"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "8"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "8"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "8"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "trans"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"72", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"288", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "d", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "6"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "8"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "d"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "d"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["q", "2"]}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["G", "trans"], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{"R", "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"4", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["G", "long"], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox["q", "2"], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["G", "trans"], "[", 
               SuperscriptBox["q", "2"], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "1"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"13", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"5", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"5", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "8"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "8"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "8"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "-", 
            RowBox[{"12", " ", "d", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"12", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"48", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"12", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"72", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"72", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"72", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["G", "trans"], "[", 
               SuperscriptBox["q", "2"], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "1"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", 
                SuperscriptBox["q", "2"], "]"}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "0"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "-", 
            RowBox[{"22", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"12", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Y", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "0"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"144", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"288", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"3", " ", "d", " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["G", "trans"], "[", 
                  SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"R", "[", 
                    SuperscriptBox["q", "2"], "]"}], "+", 
                   RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                   RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                  RowBox[{"d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"96", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"192", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"384", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"64", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["U", "0"], 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"8", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "-", 
                  RowBox[{"9", " ", "d"}], "-", 
                  RowBox[{"4", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["q", "6"], " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "-", 
                  RowBox[{"4", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"4", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"2", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"4", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["q", "6"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"3", " ", "d", " ", 
                   SuperscriptBox[
                    RowBox[{"R", "[", 
                    SuperscriptBox["q", "2"], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"6", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"R", "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", "d", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"2", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"6", " ", "d", " ", 
                   RowBox[{"R", "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"6", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", "d", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"6", " ", "d", " ", "\[Rho]", " ", 
                   RowBox[{"R", "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"6", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"6", " ", "d", " ", "\[Rho]", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"4", " ", "d", " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "3"]}], 
                  "-", 
                  RowBox[{"7", " ", "d", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"4", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["q", "6"], " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"4", " ", "d", " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "d", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["G", "trans"], "[", 
                    SuperscriptBox["q", "2"], "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"R", "[", 
                    SuperscriptBox["q", "2"], "]"}], "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}], "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "+", 
                    RowBox[{"6", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], 
                    "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"R", "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SubscriptBox["Z", "0"], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"8", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", "d", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], " ", "]"}]}], 
      "}"}]}]}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.938710788315989*^9, 3.938710793290354*^9}, {
   3.938710845655806*^9, 3.9387108492381425`*^9}, {3.938711221459894*^9, 
   3.938711244212804*^9}, {3.9387114253770514`*^9, 3.9387114397159967`*^9}, 
   3.938712161562419*^9, {3.938712192499163*^9, 3.938712193845501*^9}, {
   3.9387126754365196`*^9, 3.9387126816024675`*^9}, {3.93871280022031*^9, 
   3.9387128269234905`*^9}},
 TextJustification->1.,ExpressionUUID->"fa817752-feba-4e75-b75f-1335672dd64e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Flow of ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
    MultilineFunction->None], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "a5c221aa-8ad7-42b2-85b2-8135601ea48e"]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.9387116251696653`*^9, 
   3.938711654737505*^9}},
 TextAlignment->Center,ExpressionUUID->"e3c846fb-f43a-4847-acb9-f5e0e859aaa6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
     MultilineFunction->None], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SubscriptBox["d", "\[GothicCapitalO]"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["d", "\[CurlyPhi]"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"2", " ", "\[Rho]", " ", 
    SubscriptBox["d", "\[CurlyPhi]"], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalUpsilon]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "d"}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         SuperscriptBox["q", "2"], "]"}], "\[IndentingNewLine]", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "trans"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox["G", "trans"], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{
                 SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}],
                "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}],
                "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "trans"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "d"}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Y", "0"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["Z", "0"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"3", " ", "d", " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"6", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "d"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalUpsilon]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["G", "long"], "[", 
            SuperscriptBox["q", "2"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"3", " ", "d", " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "6"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"6", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"6", " ", "d", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Y", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "0"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"12", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{
              SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                RowBox[{
                 SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["\[CapitalUpsilon]", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"4", " ", "d", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["G", "long"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox["q", "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "1"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["U", "0"], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["G", "long"], "\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox["q", "2"], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}], 
      "}"}]}]}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.938710788315989*^9, 3.938710793290354*^9}, {
   3.938710845655806*^9, 3.9387108492381425`*^9}, {3.938711221459894*^9, 
   3.938711244212804*^9}, {3.9387114253770514`*^9, 3.9387114397159967`*^9}, {
   3.938713030570464*^9, 3.9387130553984985`*^9}, {3.938713119890808*^9, 
   3.938713126405984*^9}},
 TextJustification->1.,ExpressionUUID->"a34b779b-c2d3-44e2-a867-087f157f61b0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Special conformal symmetry Ward identity for the ",
  FontFamily->"Gill Sans MT",
  FontSize->20,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Gill Sans MT",
  FontSize->20,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "a8bd156a-b3da-49cb-99ac-4bf0a087a48b"],
 StyleBox[" vertex",
  FontFamily->"Gill Sans MT",
  FontSize->20,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Chapter",
 CellChangeTimes->{{3.938708883880637*^9, 3.9387088838883424`*^9}, 
   3.9387089144456186`*^9, {3.938709032032838*^9, 3.938709032570227*^9}, {
   3.9387115824755144`*^9, 3.938711593787174*^9}, {3.9387131885285068`*^9, 
   3.9387132263558073`*^9}},
 TextAlignment->Center,ExpressionUUID->"555eb0b9-c53f-49d5-914e-5cbc02c9b8b4"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["c", "R"], "(", "\[Rho]", ")"}],
    FontColor->RGBColor[0.5, 0, 0.5]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "061ceec6-2ada-4787-99f5-7bf4bde00c52"],
 StyleBox[": Loop contribution",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.9387132912364902`*^9, 3.93871329921751*^9}, {
   3.9387133554421344`*^9, 3.938713357098271*^9}, {3.941803371907335*^9, 
   3.941803383302523*^9}},
 TextAlignment->Center,ExpressionUUID->"b6033f38-467c-4345-95fd-a26d437ca789"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["c", "R"], "[", "\[Rho]", "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "d"}]], 
   RowBox[{
    SubscriptBox["\[Integral]", "q"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], 
       RowBox[{
        SubscriptBox["R", "k"], "[", 
        SuperscriptBox["q", "2"], "]"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "N"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["G", "trans"], "[", 
           SuperscriptBox["q", "2"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            RowBox[{
             SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["G", "trans"], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "d", " ", 
               RowBox[{
                SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{
                   SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "1"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}], 
              "-", 
              RowBox[{"d", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "1"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["Z", "0"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "1"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"d", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "4"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "trans"], "\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "d"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["G", "long"], "[", 
           SuperscriptBox["q", "2"], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"4", " ", "d", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"3", " ", "d", " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"4", " ", "d", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"3", " ", "d", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"3", " ", "d", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"6", " ", "d", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"6", " ", "d", " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "d"}]}], ")"}], " ", 
               SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
               RowBox[{
                SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "d"}]}], ")"}], " ", 
               SuperscriptBox["q", "2"], " ", 
               RowBox[{
                SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
              RowBox[{"3", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "1"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                 RowBox[{"2", " ", "\[Rho]", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "d", " ", "\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "d"}]}], ")"}], " ", 
               SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["Y", "0"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "d"}]}], ")"}], " ", 
               SuperscriptBox["q", "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["Z", "0"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                 RowBox[{"2", " ", "\[Rho]", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["G", "long"], "[", 
           SuperscriptBox["q", "2"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"2", " ", "d", " ", 
            SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"2", " ", "d", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
           RowBox[{"d", " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"2", " ", "d", " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"2", " ", "d", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
           RowBox[{"d", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "6"], " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"6", " ", "d", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"6", " ", "d", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"4", " ", "d", " ", 
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"4", " ", "d", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["q", "4"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Y", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["Z", "0"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"12", " ", "d", " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{
             SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "d"}], ")"}], " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "4"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "d"}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["U", "1"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
                 RowBox[{"2", " ", "\[Rho]", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["U", "1"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"4", " ", "d", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"4", " ", "d", " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
            RowBox[{
             SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"8", " ", "d", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["G", "long"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox["q", "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "1"], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["U", "0"], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "6"], " ", 
               SuperscriptBox["\[Rho]", "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["Y", "0"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                SuperscriptBox["q", "2"], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "6"], " ", "\[Rho]", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["Z", "0"], "\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                SuperscriptBox["q", "2"], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
               RowBox[{
                SubscriptBox["Y", "0"], "[", "\[Rho]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "d"}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["q", "4"], " ", "\[Rho]", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                SuperscriptBox["q", "2"], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["q", "4"], " ", 
               SuperscriptBox["\[Rho]", "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["G", "long"], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                SuperscriptBox["q", "2"], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["U", "0"], 
                 TagBox[
                  RowBox[{"(", "3", ")"}],
                  Derivative],
                 MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["G", "long"], "\[Prime]",
                 MultilineFunction->None], "[", 
                SuperscriptBox["q", "2"], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "d"}], ")"}], " ", 
                  SuperscriptBox["q", "2"], " ", "\[Rho]", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["Y", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "d"}], ")"}], " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["Z", "0"], "\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", "d"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Rho]", " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["U", "0"], 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "}"}]}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.9387133052800484`*^9, 3.938713324908606*^9}, {
   3.9387134838227925`*^9, 3.938713495437714*^9}, {3.9418034245731044`*^9, 
   3.9418034260071983`*^9}},ExpressionUUID->"a07692cf-7da1-4ed0-8bae-\
83ac5115161c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", "L"], "(", "\[Rho]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "d7a9e116-a343-4516-b4a4-b6863da4a41e"],
 StyleBox[": Dimensional contribution",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.9387116843565855`*^9, 
   3.938711684853196*^9}, {3.938713345363696*^9, 3.938713353003599*^9}, {
   3.941803390292615*^9, 3.941803394097804*^9}},
 TextAlignment->Center,ExpressionUUID->"0822e513-f7b3-4fb0-b957-b888c3bbedbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["c", "L"], "[", "\[Rho]", "]"}], "=", 
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Rho]", " ", 
      SubscriptBox["d", "\[CurlyPhi]"], " ", 
      RowBox[{
       SubscriptBox["Y", "1"], "[", "\[Rho]", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["d", "\[CurlyPhi]"], " ", 
      RowBox[{
       SubscriptBox["Z", "1"], "[", "\[Rho]", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
        MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
     RowBox[{"d", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalUpsilon]", "\[Prime]",
        MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
     RowBox[{"4", " ", "\[Rho]", " ", 
      SubscriptBox["d", "\[CurlyPhi]"], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalUpsilon]", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
    ")"}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.938710788315989*^9, 3.938710793290354*^9}, {
   3.938710845655806*^9, 3.9387108492381425`*^9}, {3.938711221459894*^9, 
   3.938711244212804*^9}, {3.9387114253770514`*^9, 3.9387114397159967`*^9}, {
   3.9387134782949915`*^9, 3.938713491371192*^9}, {3.9418034132869167`*^9, 
   3.9418034204045935`*^9}},
 TextJustification->1.,ExpressionUUID->"24b53930-3117-4f8a-b53e-c04f28c27a82"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949., 466.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 9, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4c9dcbef-ccd9-46ec-bab1-93b696adcbda"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 934, 26, 180, "Title",ExpressionUUID->"a91754c7-fa15-4798-95c5-70ea2dff51cc"],
Cell[1517, 50, 399, 6, 51, "Subsection",ExpressionUUID->"f981e108-7921-4050-aa27-25612dca92b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1953, 61, 349, 8, 84, "Title",ExpressionUUID->"01f310d2-f6fd-4f14-9cf3-8a7b242849ba"],
Cell[2305, 71, 1448, 39, 93, "Subtitle",ExpressionUUID->"fff53a62-673a-4ee4-9fec-32971f3834f4"],
Cell[CellGroupData[{
Cell[3778, 114, 362, 8, 53, "Chapter",ExpressionUUID->"425087ff-4bae-46e4-8eff-e80eef47f793"],
Cell[4143, 124, 3697, 80, 73, "Equation",ExpressionUUID->"13db1dfa-a710-451c-93ed-7c428240c429"],
Cell[CellGroupData[{
Cell[7865, 208, 345, 8, 54, "Subsection",ExpressionUUID->"87f6a7c7-a94b-4151-9273-fc7614aa0cbf"],
Cell[8213, 218, 596, 14, 36, "Text",ExpressionUUID->"392096ea-7d05-4039-b625-de13f617dc98"],
Cell[8812, 234, 4435, 100, 69, "Equation",ExpressionUUID->"40d88bc4-07dd-46c7-a82f-715d5dcb7460"],
Cell[13250, 336, 369, 6, 36, "Text",ExpressionUUID->"42fbe8f1-8ef3-4e6f-ab08-b61a88cc7488"],
Cell[13622, 344, 3012, 53, 96, "Equation",ExpressionUUID->"0a3f0ddd-ac5e-4d15-b2f3-6bc418f959fd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16683, 403, 455, 9, 42, "Chapter",ExpressionUUID->"e3cf2c82-1345-463d-8e77-c905881ce046"],
Cell[CellGroupData[{
Cell[17163, 416, 782, 23, 54, "Subsection",ExpressionUUID->"0fb636c8-451d-4a40-b566-14fc367da8e3"],
Cell[17948, 441, 5784, 128, 61, "Equation",ExpressionUUID->"d5977142-5000-4ada-b718-a4e831548fb5"]
}, Closed]],
Cell[CellGroupData[{
Cell[23769, 574, 797, 22, 38, "Subsection",ExpressionUUID->"ac24b34e-b746-4a74-b050-f59349c076da"],
Cell[24569, 598, 14220, 326, 185, "Equation",ExpressionUUID->"9165c180-8617-449a-8907-3edbac279ceb"]
}, Closed]],
Cell[CellGroupData[{
Cell[38826, 929, 843, 22, 38, "Subsection",ExpressionUUID->"bb4ef0ea-c229-4e4b-ad41-e8e771f1313d"],
Cell[39672, 953, 49132, 1152, 452, "Equation",ExpressionUUID->"1356b211-b396-4d44-8445-fdcefef16e75"]
}, Closed]],
Cell[CellGroupData[{
Cell[88841, 2110, 797, 22, 38, "Subsection",ExpressionUUID->"caad45cb-fc90-4b5c-bba7-6e727098ab74"],
Cell[89641, 2134, 9577, 219, 124, "Equation",ExpressionUUID->"b2b9c211-608a-449e-995c-f805064820d9"]
}, Closed]],
Cell[CellGroupData[{
Cell[99255, 2358, 795, 22, 38, "Subsection",ExpressionUUID->"f882ab76-6567-4088-be53-09a4bc4bd148"],
Cell[100053, 2382, 92818, 2094, 841, "Equation",ExpressionUUID->"d3c01791-16b1-408a-b614-f035d3943dad"]
}, Closed]],
Cell[CellGroupData[{
Cell[192908, 4481, 795, 22, 38, "Subsection",ExpressionUUID->"eab3b158-842b-4634-b960-24d1aa989e19"],
Cell[193706, 4505, 430107, 9929, 3681, "Equation",ExpressionUUID->"fa817752-feba-4e75-b75f-1335672dd64e"]
}, Closed]],
Cell[CellGroupData[{
Cell[623850, 14439, 851, 23, 38, "Subsection",ExpressionUUID->"e3c846fb-f43a-4847-acb9-f5e0e859aaa6"],
Cell[624704, 14464, 49072, 1129, 447, "Equation",ExpressionUUID->"a34b779b-c2d3-44e2-a867-087f157f61b0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[673825, 15599, 1115, 33, 42, "Chapter",ExpressionUUID->"555eb0b9-c53f-49d5-914e-5cbc02c9b8b4"],
Cell[CellGroupData[{
Cell[674965, 15636, 842, 21, 54, "Subsection",ExpressionUUID->"b6033f38-467c-4345-95fd-a26d437ca789"],
Cell[675810, 15659, 44864, 1053, 391, "Equation",ExpressionUUID->"a07692cf-7da1-4ed0-8bae-83ac5115161c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[720711, 16717, 855, 20, 54, "Subsection",ExpressionUUID->"0822e513-f7b3-4fb0-b957-b888c3bbedbb"],
Cell[721569, 16739, 3874, 68, 24, "Equation",ExpressionUUID->"24b53930-3117-4f8a-b53e-c04f28c27a82"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


